Multiple Positive Solutions of Minkowski-Curvature Neumann Problems with a Two-Step Indefinite Weight

We study the multiplicity of positive solutions of the following Minkowski-curvature Neumann problem \[ \begin{aligned} \left(\frac{u'}{\sqrt{1-(u')^2}}\right)' +a(t)g(u)&=0,\quad t\in(0,T),\\ u'(0)=u'(T)&=0, \end{aligned} \] where $a$ is a two-step sign-changing weight with negative mean. We establish a multiplicity criterion for positive solutions, give a negative answer to the uniqueness question raised by Boscaggin, Feltrin and Zanolin, and prove the existence of infinitely many positive solutions for a fixed weight. The proofs are based on the shooting method and uniform asymptotic estimates.

==> anc/verify_example_3_1.py <==
"""Rigorous residual enclosures for Example 3.1.
All interval endpoints are integers scaled by 10**30. No floating-point
operations or ODE solver are used. Python 3 standard library only.
"""
from fractions import Fraction
from math import isqrt

P = 10**30

def ceildiv(a, b):
    return -((-a)//b)

class IV:
    def __init__(self, x):
        if isinstance(x, IV):
            self.lo, self.hi = x.lo, x.hi
        else:
            f = Fraction(x)*P
            self.lo, self.hi = f.numerator//f.denominator, ceildiv(f.numerator, f.denominator)
    @classmethod
    def raw(cls, lo, hi):
        assert lo <= hi
        z = cls(0)
        z.lo, z.hi = lo, hi
        return z
    def __add__(self, x):
        x = IV(x)
        return IV.raw(self.lo+x.lo, self.hi+x.hi)
    __radd__ = __add__
    def __neg__(self):
        return IV.raw(-self.hi, -self.lo)
    def __sub__(self, x):
        return self+-IV(x)
    def __rsub__(self, x):
        return IV(x)+-self
    def __mul__(self, x):
        x = IV(x)
        a = [v*w for v in (self.lo,self.hi) for w in (x.lo,x.hi)]
        return IV.raw(min(a)//P,ceildiv(max(a),P))
    __rmul__ = __mul__
    def __truediv__(self, x):
        x = IV(x)
        assert x.lo > 0
        return self*IV.raw(P*P//x.hi,ceildiv(P*P,x.lo))
    def sqrt(self):
        assert self.lo >= 0
        a, b = isqrt(self.lo*P), isqrt(self.hi*P)
        return IV.raw(a,b+(b*b < self.hi*P))
    def exp(self):
        # Taylor polynomial of degree 80; for 0 <= x <= 5,
        # its positive tail is at most 2*x**81/81!.
        assert 0 <= self.lo <= self.hi <= 5*P
        term = total = IV(1)
        for k in range(1,81):
            term = term*self/k
            total = total+term
        tail = 2*term*self/81
        return IV.raw(total.lo,total.hi+tail.hi)
    def lower(self): return IV.raw(self.lo,self.lo)
    def upper(self): return IV.raw(self.hi,self.hi)

def hull(a,b): return IV.raw(a.lo,b.hi)
def g(x): return (x*x.sqrt()).exp()-1
def gp(x): return IV('1.5')*x.sqrt()*(x*x.sqrt()).exp()
def psi_point(x): return x/(1+x*x).sqrt()
def psi_range(q): return hull(psi_point(q.lower()),psi_point(q.upper()))

S=IV(3); L=IV('0.001'); lam=IV(30); kappa=IV(2)
c=S/2; gamma=IV('2.25'); B=1+c*gamma*L
N=2000

def enclosure(height):
    s=IV(height)
    delta=(S*L).upper()
    for _ in range(5):
        delta=(S*L*psi_range(lam*B*g(s+delta))).upper()
    m=g(s-delta).lower(); M=g(s+delta).upper()
    H=hull(gp(s-delta),gp(s+delta))/g(s)
    G=hull(m,M)/g(s)
    total=IV(0)
    for j in range(N):
        t0,t1=IV(j)/N,IV(j+1)/N
        A=hull(t0,t1)
        Q=hull(lam*m*t0,lam*M*t1)
        total+=A*H*psi_range(Q)/N
        A=hull(1-t1,1-t0)
        Q=hull(lam*(m-B*M*t1),lam*(M-B*m*t0))
        total+=kappa*A*H*psi_range(Q)/N
    return total-c*gamma*G

def fmt(a):
    sign='-' if a<0 else ''
    q,r=divmod(abs(a),1000)
    return f'{sign}{q}.{r:03d}'

if __name__=='__main__':
    for s,lo,hi in [('0.004','-0.612','-0.450'),('0.08','7.355','8.943'),
                    ('1.6','-0.143','-0.050'),('2.8','0.365','0.484')]:
        R=enclosure(s)
        assert IV(lo).hi <= R.lo <= R.hi <= IV(hi).lo
        assert R.lo>0 or R.hi<0
        print(s, '['+fmt(R.lo*1000//P)+', '+fmt(ceildiv(R.hi*1000,P))+']')

